The conductance filtration: sink-relative persistence and exact edge sensitivity for heat transport in particle-filled composites

We formulate the thermal conductance $g_e$ of a particle pair as three branch types -- contact, near-contact and bond -- within a single construction, and we introduce the filtration that takes this $g_e$ as its axis (the conductance filtration) together with persistence taken relative to the sink boundary. We then show that the dissipation share is exactly the logarithmic sensitivity of the effective conductance, and that a finite change of a single edge is predicted exactly in closed form. The allocation of the dissipation among branch types, and the idealisation ratio of each mechanism (interface, matrix and particle), are thereby obtained as diagnostic quantities on one and the same graph representation.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 U-MAP Co., Ltd.

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary files — The conductance filtration: sink-relative persistence and exact edge sensitivity for heat transport in particle-filled composites

This directory carries the two things the paper points at directly: the
verification values behind Table S.1, and the definition table of the
structure families. **The software, the figure scripts and the result files
are not here** — they are released as a separate record, so that they can be
cited and versioned on their own (see *Where the code is*).

## Contents

| Path | What it is |
|---|---|
| `README.md` | This file |
| `verification.md` | Verification of the implementation and the computed limits: Table S.1, items V1–V20 |
| `family_definitions.csv` | The source of Table C.2 of the paper: the generation rules and the generated properties of the 23 structure families. No figure reads it |
| `LICENSE` | MIT |
| `anc_manifest.json`, `anc_manifest.md` | Machine-generated manifest of this directory: the engine variant and fingerprint, the sha256 of the four files above (a manifest cannot hash itself), the mapping from each figure to its script in the software record, and the mapping from items V4–V20 of Table S.1 to the script that recomputes each — V1–V3 are recomputed by the run-time self-test of the package rather than by a script of their own. **This file, not the prose here, is the authoritative inventory of what is in this directory**; the inventory of the software record is the manifest inside that record |

## Where the code is

The implementation, the script that reproduces each figure, and the result
files those scripts read are distributed as a separate software record:

```
DOI: 10.5281/zenodo.22898125
```

This is the concept DOI: it always resolves to the latest version of that
record. The version used for this paper is 10.5281/zenodo.22898126.

That record contains what this directory used to: the package
(`thermal_network/`), `figures/`, `data/`, `verification/`, the
`requirements.txt`, and its own README with

- the quick start (`baseline --check`, the run-time self-test, reproducing a figure),
- the table mapping each figure to its script and its input, and
- the table mapping items V1–V20 of Table S.1 to the command that recomputes each.

Reproducing a number from this paper therefore means fetching that record.
The values in `verification.md` are what those commands should print.

## What is fixed, and what is regenerated

All packed structures used in the paper are synthetic; no measured structure
is included. The structures themselves are not distributed either: the
generation rules and the random seeds are part of the software record, so the
same population is regenerated on the fly.

The conductances were computed with engine variant `holm`, baseline
fingerprint `014d59a0d7b143ba`. Every result file carries that stamp, and
`baseline --check` in the software record reproduces the fingerprint. Version
pinning is by `requirements.txt` plus that fingerprint: the point is not that
the code installs, but that it produces the same numbers.

## Provenance

The origin of every file in this directory — the commit that produced it and
its sha256 — is recorded in `anc_manifest.json`. Verify with your own sha256
tool if in doubt.


==> anc/anc_manifest.json <==
{
 "generated_at": "2026-09-22T13:10:59+00:00",
 "tool": "make_anc_manifest.py 1.0",
 "note": "This directory holds only what the paper names directly. The implementation, the figure scripts and the result files are in the software record below.",
 "software_record": {
  "doi": "10.5281/zenodo.22898126",
  "git_commit": "aa75da30008a7aa20482a7b7c9bf1baecb6a88bf",
  "git_dirty": false
 },
 "engine": {
  "engine_version": "v4",
  "engine_variant": "holm",
  "baseline_fp": "014d59a0d7b143ba"
 },
 "files": {
  "README.md": "a26d41a49474d8ba716ee867d70131166344d7ea7f24ee7bd3e84e8fdf46e055",
  "verification.md": "a6fe501ef1f03b82dc87832deb8b247e93b43388fddee06140a471ae47308a9c",
  "LICENSE": "b1dea39fce4c4627f5d2d8ee743560e2742d3902377e704d466ca6077af41ca1",
  "family_definitions.csv": "7c961353a68a520b6b3e888b68274f32c533c7c3d8c09e5f26287ff8444b5c44"
 },
 "figures": {
  "mkfig1.py": [],
  "mkfig2.py": [],
  "mkfig3.py": [],
  "mkfig4.py": [],
  "mkfig5.py": [],
  "mkfig6.py": [],
  "mkfig7.py": [
   "results_t1.csv"
  ],
  "mkfig8.py": [],
  "mkfig9.py": [
   "results_f4_meta.csv",
   "results_f4_theta_sweep.csv"
  ],
  "mkfig10.py": [],
  "mkfig11.py": [
   "results_s2_scaling.csv"
  ],
  "mkfig12.py": [
   "results_poc5_grid.csv"
  ],
  "mkfig13.py": [
   "results_ensemble_theta.csv",
   "results_y7_holdout.csv"
  ],
  "mkfig14.py": [
   "results_d1_demo.csv",
   "results_d1_edges.csv"
  ],
  "mkfig_b1.py": []
 },
 "checks": {
  "V4": "verification/poc5_lattice_emt.py",
  "V5": "verification/v5_explicit_vertex.py",
  "V6": "verification/size_sweep.py",
  "V7": "verification/poc4a_identities.py",
  "V8": "verification/v89_log_sensitivity.py",
  "V9": "verification/v89_log_sensitivity.py",
  "V10": "verification/poc1_predictive_power.py",
  "V11": "verification/a1_closed_form.py",
  "V12": "verification/poc1_predictive_power.py",
  "V13": "verification/poc6_robustness.py",
  "V14": "verification/r48_ideal_saturation.py",
  "V15": "verification/y4_theta_separation.py",
  "V16": "verification/y4_theta_separation.py",
  "V17": "verification/m7c_isothermal_test.py",
  "V18": "verification/x1_inscope_mix.py",
  "V19": "verification/poc3c_fixed_complex.py",
  "V20": "verification/t3_pmat_bound.py"
 }
}


==> anc/anc_manifest.md <==
# Ancillary inventory

⚠ This is the authoritative inventory **of this directory**.
The inventory of the software record is inside that record.

- software record DOI : `10.5281/zenodo.22898126`
- git commit          : `aa75da30008a7aa20482a7b7c9bf1baecb6a88bf`
- engine              : `v4` / variant `holm` / fingerprint `014d59a0d7b143ba`
- generated           : 2026-09-22T13:10:59+00:00

## Files in this directory

| file | sha256 (first 16) |
|---|---|
| `README.md` | `a26d41a49474d8ba` |
| `verification.md` | `a6fe501ef1f03b82` |
| `LICENSE` | `b1dea39fce4c4627` |
| `family_definitions.csv` | `7c961353a68a520b` |

## Figure scripts and the data they read (in the software record)

| script | data it reads |
|---|---|
| `figures/mkfig1.py` | — |
| `figures/mkfig2.py` | — |
| `figures/mkfig3.py` | — |
| `figures/mkfig4.py` | — |
| `figures/mkfig5.py` | — |
| `figures/mkfig6.py` | — |
| `figures/mkfig7.py` | `data/results_t1.csv` |
| `figures/mkfig8.py` | — |
| `figures/mkfig9.py` | `data/results_f4_meta.csv`、`data/results_f4_theta_sweep.csv` |
| `figures/mkfig10.py` | — |
| `figures/mkfig11.py` | `data/results_s2_scaling.csv` |
| `figures/mkfig12.py` | `data/results_poc5_grid.csv` |
| `figures/mkfig13.py` | `data/results_ensemble_theta.csv`、`data/results_y7_holdout.csv` |
| `figures/mkfig14.py` | `data/results_d1_demo.csv`、`data/results_d1_edges.csv` |
| `figures/mkfig_b1.py` | — |

## Checks of Table S.1 and the script that recomputes each (in the software record)

| check | script |
|---|---|
| V4 | `verification/poc5_lattice_emt.py` |
| V5 | `verification/v5_explicit_vertex.py` |
| V6 | `verification/size_sweep.py` |
| V7 | `verification/poc4a_identities.py` |
| V8 | `verification/v89_log_sensitivity.py` |
| V9 | `verification/v89_log_sensitivity.py` |
| V10 | `verification/poc1_predictive_power.py` |
| V11 | `verification/a1_closed_form.py` |
| V12 | `verification/poc1_predictive_power.py` |
| V13 | `verification/poc6_robustness.py` |
| V14 | `verification/r48_ideal_saturation.py` |
| V15 | `verification/y4_theta_separation.py` |
| V16 | `verification/y4_theta_separation.py` |
| V17 | `verification/m7c_isothermal_test.py` |
| V18 | `verification/x1_inscope_mix.py` |
| V19 | `verification/poc3c_fixed_complex.py` |
| V20 | `verification/t3_pmat_bound.py` |

⚠ The sha256 of those scripts is listed by the record's own manifest,
not here: they are not part of this directory.


==> anc/family_definitions.csv <==
rule,pop_all69,pop_highphi66,L_over_A_inv_um,family,group,phi_target,phi_actual,N,d_min_um,d_max_um,size_ratio,d_cv,box_x_um,box_y_um,box_z_um,n_seed,in_ensemble69,generator,kind,engine_version,engine_variant,baseline_fp,engine_dependence
none (isotropic random packing),True,True,0.005099719569909785,phi_050,reference series,0.5,0.5000000000000003,900,19.999999999999996,19.999999999999996,1.0,0.0,196.08921359134465,196.08921359134465,196.08921359134465,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
none (isotropic random packing),True,True,0.005264339106421568,phi_055,reference series,0.55,0.5500000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,189.95736782612957,189.95736782612957,189.95736782612957,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
none (isotropic random packing),True,True,0.005419260701392893,phi_060,reference series,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
none (isotropic random packing),True,True,0.005537107456102769,phi_064,reference series,0.64,0.6400000000000007,900,19.999999999999996,19.999999999999996,1.0,0.0,180.59970985353405,180.59970985353405,180.59970985353405,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 3, volume fraction of the large particles 0.7",True,True,0.005594195062522008,bimodal_3to1,high loading,0.66,0.6600000000000006,900,13.746108161185072,41.23832448355522,3.0,0.46774689538794956,178.75672707579383,178.75672707579383,178.75672707579383,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 5, volume fraction of the large particles 0.75",True,True,0.005704999890574174,bimodal_5to1,high loading,0.7,0.7000000000000008,900,12.713236701423229,63.56618350711614,5.0,0.5522922865475244,175.28484122360888,175.28484122360888,175.28484122360888,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"continuous distribution, sigma_ln = 0.5 (lognormal width)",True,True,0.005537107456102768,poly_wide,high loading,0.64,0.6400000000000005,900,2.993937823354041,67.47660310958177,22.537743630891192,0.5380311901526313,180.59970985353408,180.59970985353408,180.59970985353408,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"spherical void, radius 0.26 L",True,True,0.005419260701392893,voided,poor dispersion,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"agglomeration, strength 0.32",True,True,0.005419260701392893,clustered,poor dispersion,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
stratification p = 0.55 (z' = L (z/L)^(1+p)),True,True,0.005419260701392893,stratified,process segregation,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 3, volume fraction of the large particles 0.7; sedimentation s = 1",True,True,0.005594195062522008,segregated,process segregation,0.66,0.6600000000000006,900,13.746108161185072,41.23832448355522,3.0,0.46774689538794956,178.75672707579383,178.75672707579383,178.75672707579383,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"fibres oriented along z, 24 fibres x 6 spheres",True,True,0.005419260701392893,fiber_z,anisotropy,0.6,0.6960000000000007,1044,19.999999999999996,20.0,1.0000000000000002,1.6493059200777426e-16,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"fibres oriented in xy, 24 fibres x 6 spheres",True,True,0.005419260701392893,fiber_xy,anisotropy,0.6,0.6960000000000007,1044,19.999999999999996,20.0,1.0000000000000002,1.6493059200777426e-16,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
30% low-kappa coated particles (lowk_coat),True,True,0.005419260701392893,coat_mix,non-uniform treatment,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
stratification p = 0.25 (z' = L (z/L)^(1+p)),True,True,0.005419260701392893,strat_025,segregation strength,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
stratification p = 0.55 (z' = L (z/L)^(1+p)),True,True,0.005419260701392893,strat_055,segregation strength,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
stratification p = 1 (z' = L (z/L)^(1+p)),True,True,0.005419260701392893,strat_100,segregation strength,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
stratification p = 1.8 (z' = L (z/L)^(1+p)),True,True,0.005419260701392893,strat_180,segregation strength,0.6,0.6000000000000005,900,19.999999999999996,19.999999999999996,1.0,0.0,184.52701486440276,184.52701486440276,184.52701486440276,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 3, volume fraction of the large particles 0.7; sedimentation s = 0",True,True,0.005594195062522008,seg_000,segregation strength,0.66,0.6600000000000006,900,13.746108161185072,41.23832448355522,3.0,0.46774689538794956,178.75672707579383,178.75672707579383,178.75672707579383,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 3, volume fraction of the large particles 0.7; sedimentation s = 0.33",True,True,0.005594195062522008,seg_033,segregation strength,0.66,0.6600000000000006,900,13.746108161185072,41.23832448355522,3.0,0.46774689538794956,178.75672707579383,178.75672707579383,178.75672707579383,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 3, volume fraction of the large particles 0.7; sedimentation s = 0.67",True,True,0.005594195062522008,seg_067,segregation strength,0.66,0.6600000000000006,900,13.746108161185072,41.23832448355522,3.0,0.46774689538794956,178.75672707579383,178.75672707579383,178.75672707579383,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
"bimodal, size ratio 3, volume fraction of the large particles 0.7; sedimentation s = 1",True,True,0.005594195062522008,seg_100,segregation strength,0.66,0.6600000000000006,900,13.746108161185072,41.23832448355522,3.0,0.46774689538794956,178.75672707579383,178.75672707579383,178.75672707579383,3,True,"ensemble.make(family, d_um, seed)",random_pack,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)
jittered lattice,True,False,0.010786181780058069,jittered_ref,legacy baseline,,0.3737346949842481,1036,20.0,25.0,1.25,0.020445793681251507,355.3445837364765,92.61104400119858,354.96065361330113,3,True,"ensemble.make(family, d_um, seed)",jittered,v4,holm,014d59a0d7b143ba,none (structure generation is purely geometric; the values do not change with the engine variant)


==> anc/verification.md <==
# Ancillary material: verification of the implementation

Accompanying *The conductance filtration: sink-relative persistence and exact
edge sensitivity for heat transport in particle-filled composites*.

This file is not part of the paper. It is distributed with the arXiv
submission as an ancillary file.

## S.1 What this file contains

This supplement collects the verification of the implementation together
with the computed values behind the limits of applicability that Section 7
of the paper states qualitatively (Section S.2, items V1–V20 of Table S.1).
Only the two items that carry the claims of the paper are kept in the paper
itself — the comparison with effective medium theory, and the estimate of
the level of the effective conductance from the critical conductance level
— both in Section 5.3. Notation and conditions follow the paper. The
contents of the ancillary files, and where the software that recomputes
these values is released, are described in Section S.3 and in the
accompanying README.

## S.2 Verification of the implementation and the computed limits

There are three aims. First, that the implementation behaves as defined:
those claims of the paper that take the form of an identity can be used as
checks directly. Second, that the model returns the correct value where an
exact analytical solution is known; the limits and the regular lattices
belong here. Third, how far the parts that are not exact — the
approximations and the estimates — hold. The computed values behind the
limits of applicability that Section 7 states qualitatively also belong to
the third aim. Each row is numbered V1–V20 and the results are given in
Table S.1. All of them can be recomputed with the distributed
implementation.

**Table S.1. Verification of the implementation and the computed limits.
(i) behaviour as defined; (ii) agreement with a known solution;
(iii) the range over which an approximation or an estimate holds.**

| ID | Aim | Check | Section | Population | Result |
|---|:--:|---|---|---|---|
| V1 | (ii) | Closed form of the near-contact branch against numerical integration | 2.2 | 5 gaps h | 4.61e-16 |
| V2 | (ii) | Reduction to the classical solution in the limit of zero interfacial resistance | 2.2 | — | 0 |
| V3 | (ii) | Continuity of the exchange between the contact and near-contact branches | 2.6 | — | 5.4e-8 |
| V4 | (ii) | Homogenisation solution on regular lattices | 2 | 3 lattices | 0 |
| V5 | (ii) | Agreement with an explicit-vertex expansion inside the particle | 2.5 | 30 conditions | edge 3.0e-16 / network <= 1.2e-8 |
| V6 | (iii) | Ratio of G_eff with and without the saturation shift | 2.2 | 42 packings | 0.991–1.000 |
| V7 | (i) | G_eff against the boundary flux | 4.2 | one packing | 1.0e-10 |
| V8 | (i) | Sum of the dissipation against G_eff | 4.3 | N=900, 3,514 edges | 2.06e-15 |
| V9 | (i) | Dissipation share against the logarithmic sensitivity | 4.3 | as above | 7.53e-8 |
| V10 | (i) | Convergence of the first-order sensitivity (perturbation reduced decade by decade) | 4.3 | one packing | log–log slope 0.990 |
| V11 | (i) | Closed form for a finite change against a re-solve | 4.4 | 69 packings, 8,280 runs | below 1e-10 for every packing (median 1.04e-14) |
| V12 | (iii) | Size of the departure of the first-order prediction from a re-solve | 4.4 | 8 conditions | factor 0.98 to 1.68 |
| V13 | (iii) | Robustness of the ranking to material uncertainty | 4.3 | 7 conditions | >= 0.993 |
| V14 | (iii) | Saturation of the finite surrogates for the idealisation | 4.5 | 4 conditions x 3 operations | within 0.281% of the converged value |
| V15 | (iii) | Non-separation of the critical conductance level on pairs matched in G_eff | 7.1 | 15 pairs (same seed within a pair) | ratio 0.853–1.082 |
| V16 | (iii) | Spread of the idealisation ratio on the same pairs | 7.1 | as above | ratio 0.274–54.3 (2.30 decades, per pair) |
| V17 | (iii) | Isothermal node: ratio of the through-particle to the inter-particle resistance | 7.2 | packing of equal spheres / fibre as a chain of spheres | 0.488 / 19.81 (the chain-of-spheres representation undercounts the contact area by 41%) |
| V18 | (iii) | Edge ordering and surrogate-model degradation under non-uniform treatment | 7.2 | phi=0.600, seed 2, 30% untreated | tau=0.897 / gain degraded by less than 2% (R_s differing by a factor of 2.9) |
| V19 | (iii) | Ratio of the stability bound to d_B | 7.2 | 60 edge-weight / 60 coordinate conditions | medians 0.9735 (edge weights) / 0.1092 (coordinates) |
| V20 | (iii) | Propagation of the uncertainty in R_c to the edge conductances and to the barcode | 7.3 | 120 conditions | bound 0.212 decades / d_B 0.102 decades (the reduction ranges over 2.3 to 40.9 across the six fillers) |

Supplementary notes are needed for V5, V6, V12–V13, V14, V15–V16 and V19.

**V5 (explicit-vertex expansion).** The rule for combining an edge — the
spot and the matrix annulus combined in parallel, with the bulk term added
in series afterwards — is algebraically equivalent to expanding the
interior of the particle as an explicit vertex. As an identity per edge the
relative difference is 3.0e-16, which is machine precision. Solving from
end to end, the ratio of G_eff departs from unity by 1.7e-15 at the median
over the 30 conditions and by at most 1.2e-8. The worst condition is the
one with the smallest G_eff, and the difference is due to the condition
number of the solve rather than to the expressions. Placing the bulk term
inside the spot path, and dropping the bulk term, are used as controls;
their ratios depart by 2.6% and 27.8% at the median.

**V6 (saturation shift).** The shift (Section 2.2.2) is added on every
near-contact branch with alpha > 1, but for practical combinations it moves
the effective conductance by less than 1%. No edge in any of the 42
packings has the shift term dominating the cut-off length.

**V12 and V13 (first-order prediction and robustness).** The
ratio in V12 is the change in G_eff predicted to first order, divided by
the change obtained by re-solving; the closer to 1, the better the
first-order prediction. What mainly sets the size of the departure is not
the number of edges changed, k, but the factor by which each edge is
changed, C: at C=2 the ratio stays within 0.98 to 1.13 for every k from 1
to 50, whereas at C=10 it spreads over 1.13 to 1.68. At the same k, raising the factor
from C=2 to C=10 moves the ratio from 1.007 to 1.301 at k=1, from 1.127 to
1.679 at k=4, from 0.979 to 1.125 at k=10 and from 1.014 to 1.291 at k=50.
Over the eight conditions the ratio ranges from 0.98 to 1.68, and it is not
monotone in k. The 0.993 of V13 is
the gain obtained by improving, in a system with perturbed parameters, the
edges selected using the baseline parameters, divided by the gain obtained
by re-selecting within that system itself. Outside these seven
conditions it falls to 0.806 when the analysis conditions themselves — such as the
interaction cut-off or the choice of boundary slab — are wrong, so the
analysis conditions are fixed explicitly in Table 1 of the paper and the
robustness is claimed with respect to the description of the materials and
the interfaces.

**V14 (finite surrogates for the idealisation).** Infinity was replaced by
a factor of 1e6 and zero by a factor of 1e-30. Changing these to 1e12 and
1e-40 moves the gain by no more than 0.281%.

**V15 and V16 (construction of the pairs).** Each pair consists of two
structures generated with the same seed from a common starting point
(d=20 um, AlN / epoxy, untreated). The thermal resistances of the
contact interface and of the matrix interface on the side with the higher
effective conductance were raised by a common factor x, with x=1 the
untreated value, and bisection was used to match the two values of G_eff to
within 1% in relative terms (x ranges over 1.03–77.7). Comparing the pair
that needed almost no change (ratio of x 1.03, ratio of the levels 0.985)
with the pair that needed a factor of 69.6 (0.853) shows that the result is
not the effects of structure and interfacial resistance cancelling.

**V19 (evaluation of the coordinate perturbation).** The edge set was held
fixed at the one before the perturbation. Since the interaction cut-off of
Section 2.6 determines the edge set from the coordinates, edges enter and
leave across the perturbation (median 6, maximum 73), and after fixing the
set the remaining difference is 0 at the median and 3 at most. The norm
||Delta log g||_inf is measured on the edges common to both.


## S.3 Settings of the distributed implementation and the contents of the bundle

The implementation carries three features that this paper does not use —
intra-particle spreading resistance, surface roughness, and the specific
surface area ratio r_a — and all three are disabled in the distribution.
Intra-particle spreading resistance counts the same effect as the
saturation shift of Section 2.2.2 a second time. Surface roughness does not
fix the breakdown of an edge uniquely. The specific surface area ratio is
identical to the reparameterisation R_c -> R_c / r_a and adds no new degree
of freedom.

The correspondence between the notation of the paper and the variables of
the distributed implementation is as follows. R_s corresponds to
`R_s_matrix` and R_c to `R_s_contact`, and both are one-sided values. The
interfacial resistance of a contact face takes the sum over the two
particles (2 R_c for a pair of the same species, Section 2.1).

The distributed implementation confirms 43 self-checks at run time; one check of a mechanism the paper does not use is outside that set and prints `[SKIP]`. Random seeds are
fixed, and every parameter, together with the version of the implementation
that computed the conductances and the version of the definitions of the
descriptors, is recorded in the result files.

What is distributed, and where, is split in two. The ancillary files
(`anc/`) of the arXiv submission carry only what the paper points at
directly: this file, `family_definitions.csv` (the source of Table C.2,
which no figure reads), the LICENSE (MIT), the README, and a manifest of
those files. The implementation itself, the script that reproduces each
figure, the result files those scripts read, and the README that maps each
figure to its script and each item V1–V20 to the command that recomputes it,
are released as a separate software record, referred to in Section 5.1;
its identifier is given in the README of these ancillary files, so that the
software can be cited and versioned on its own. Every packed structure used is synthetic; no measured
structure is included. The structures themselves are not distributed
either: the generation rules and the random seeds are part of the software
record, so the same population can be regenerated.

